Elliptic polylogarithms and Feynman parameter integrals

In this paper we study the calculation of multiloop Feynman integrals that cannot be expressed in terms of multiple polylogarithms. We show in detail how certain types of two- and three-point functions at two loops, which appear in the calculation of higher order corrections in QED, QCD and in the electroweak theory (EW), can naturally be expressed in terms of a recently introduced elliptic generalisation of multiple polylogarithms by direct integration over their Feynman parameter representation. Moreover, we show that in all examples that we considered a basis of pure Feynman integrals can be found.

==> anc/Results.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Results from Section 3: A non-planar triangle with a massive loop*)


Replacementsttbar[a_]:= {rp-> 1/2 (1-Sqrt[1+4 a]), rm-> 1/2 (1-Sqrt[1-4 a]), GStar-> -1+1/(1-Sqrt[1-16 a])}


BranchPointsttbar[a_]:={a1-> 1/2-1/2 Sqrt[1-16 a], a2-> 1, a3-> 0, a4-> 1/2+1/2 Sqrt[1-16 a]}


(* ::Section:: *)
(*Pure building blocks*)


T1plus = cE4[{0,0},{-1,\[Infinity]},{1,0},{1,1-rp},1,{a1,a2,a3,a4}]+cE4[{0,0},{-1,\[Infinity]},{1,0},{1,rp},1,{a1,a2,a3,a4}]+ cE4[{0,0},{-1,\[Infinity]},{1,1},{1,1-rp},1,{a1,a2,a3,a4}]+cE4[{0,0},{-1,\[Infinity]},{1,1},{1,rp},1,{a1,a2,a3,a4}];
T1minus = (cE4[{0,0},{-1,\[Infinity]},{1,1-rm},1,{a1,a2,a3,a4}]+cE4[{0,0},{-1,\[Infinity]},{1,rm},1,{a1,a2,a3,a4}]) Log[a] -(cE4[{0,0},{-1,\[Infinity]},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]+cE4[{0,0},{-1,\[Infinity]},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]+cE4[{0,0},{-1,\[Infinity]},{1,rm},{1,0},1,{a1,a2,a3,a4}]+cE4[{0,0},{-1,\[Infinity]},{1,rm},{1,1},1,{a1,a2,a3,a4}]);

T2plus = cE4[{-2,\[Infinity]},{1,0},{1,1-rp},1,{a1,a2,a3,a4}]+cE4[{-2,\[Infinity]},{1,0},{1,rp},1,{a1,a2,a3,a4}]+cE4[{-2,\[Infinity]},{1,1},{1,1-rp},1,{a1,a2,a3,a4}]+cE4[{-2,\[Infinity]},{1,1},{1,rp},1,{a1,a2,a3,a4}];
T2minus = -cE4[{-2,\[Infinity]},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]-cE4[{-2,\[Infinity]},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]-cE4[{-2,\[Infinity]},{1,rm},{1,0},1,{a1,a2,a3,a4}]-cE4[{-2,\[Infinity]},{1,rm},{1,1},1,{a1,a2,a3,a4}]+cE4[{-2,\[Infinity]},{1,1-rm},1,{a1,a2,a3,a4}] Log[a]+cE4[{-2,\[Infinity]},{1,rm},1,{a1,a2,a3,a4}] Log[a];


M1tilde = 5 T1plus + 3 T1minus;
M2tilde = 5 T2plus +3 T2minus;


(* ::Section:: *)
(*First and second master integrals*)


Om1ttbar = -((16 a^2)/(m^4(1-Sqrt[1-16 a])))EllipticPeriod[1,{a1,a2,a3,a4}];
Om2ttbar = ((1+Sqrt[1-16 a]) a (-1+20 a))/(12 m^4 (-1+16 a)) EllipticPeriod[1,{a1,a2,a3,a4}] + (2(1-Sqrt[1-16 a]) a^2)/(m^4(1-16 a)) EllipticQuasiPeriod[1,{a1,a2,a3,a4}];
H2ttbar = -(((1-Sqrt[1-16 a]) a^2)/(m^4(1-16 a) EllipticPeriod[1,{a1,a2,a3,a4}]));


{{M1},{M2}}={{Om1ttbar,0},{Om2ttbar,H2ttbar}}.{{M1tilde},{M2tilde}};


(* ::Title:: *)
(*Results from Section 4: Electroweak form factor*)


ReplacementsEW[a_]:= {rm-> 1/2 (1-Sqrt[1-4 a]), GStar[a2,a4,a1,a3]-> Sqrt[1-8 Sqrt[a^3 (1+a)]-4 a (1+2 a)]/(4 c4[a1,a2,a3,a4]), Z4[1,0,{a1,a2,a3,a4}]-> (1+4 a)/(6 c4[a1,a2,a3,a4])+(8 I \[Pi])/(3 EllipticPeriod[1,{a1,a2,a3,a4}]), Z4[1,1,{a1,a2,a3,a4}]->1/6 (-((1+4 a)/c4[a1,a2,a3,a4])+(8 I \[Pi])/EllipticPeriod[1,{a1,a2,a3,a4}]), c4[a1,a2,a3,a4]-> 1/4 (-Sqrt[1-4 a-8 a^2-8 Sqrt[a^3 (1+a)]]+Sqrt[1-4 a-8 a^2+8 Sqrt[a^3 (1+a)]])}


BranchPointsEW[a_]:={a1-> 1/2 (1-Sqrt[1-8 Sqrt[a^3 (1+a)]-4 a (1+2 a)]), a2-> 1/2 (1+Sqrt[1+8 Sqrt[a^3 (1+a)]-4 a (1+2 a)]), a3->  1/2 (1-Sqrt[1+8 Sqrt[a^3 (1+a)]-4 a (1+2 a)]), a4-> 1/2 (1+Sqrt[1-8 Sqrt[a^3 (1+a)]-4 a (1+2 a)])}


(* ::Section:: *)
(*Pure building blocks*)


Q1minus = cE4[{0,0},{-1,0},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]+cE4[{0,0},{-1,0},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]+cE4[{0,0},{-1,0},{1,rm},{1,0},1,{a1,a2,a3,a4}]+cE4[{0,0},{-1,0},{1,rm},{1,1},1,{a1,a2,a3,a4}]+cE4[{0,0},{-1,1},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]+cE4[{0,0},{-1,1},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]+cE4[{0,0},{-1,1},{1,rm},{1,0},1,{a1,a2,a3,a4}]+cE4[{0,0},{-1,1},{1,rm},{1,1},1,{a1,a2,a3,a4}]+2 cE4[{0,0},{-1,\[Infinity]},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]+2 cE4[{0,0},{-1,\[Infinity]},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]+2 cE4[{0,0},{-1,\[Infinity]},{1,rm},{1,0},1,{a1,a2,a3,a4}]+2 cE4[{0,0},{-1,\[Infinity]},{1,rm},{1,1},1,{a1,a2,a3,a4}]-4 I \[Pi] cE4[{0,0},{0,0},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]-4 I \[Pi] cE4[{0,0},{0,0},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]-4 I \[Pi] cE4[{0,0},{0,0},{1,rm},{1,0},1,{a1,a2,a3,a4}]-4 I \[Pi] cE4[{0,0},{0,0},{1,rm},{1,1},1,{a1,a2,a3,a4}]-cE4[{0,0},{-1,0},{1,1-rm},1,{a1,a2,a3,a4}] G[0,a]-cE4[{0,0},{-1,0},{1,rm},1,{a1,a2,a3,a4}] G[0,a]-cE4[{0,0},{-1,1},{1,1-rm},1,{a1,a2,a3,a4}] G[0,a]-cE4[{0,0},{-1,1},{1,rm},1,{a1,a2,a3,a4}] G[0,a]-2 cE4[{0,0},{-1,\[Infinity]},{1,1-rm},1,{a1,a2,a3,a4}] G[0,a]-2 cE4[{0,0},{-1,\[Infinity]},{1,rm},1,{a1,a2,a3,a4}] G[0,a]+4 I \[Pi] cE4[{0,0},{0,0},{1,1-rm},1,{a1,a2,a3,a4}] G[0,a]+4 I \[Pi] cE4[{0,0},{0,0},{1,rm},1,{a1,a2,a3,a4}] G[0,a];
Q1 = -2 cE4[{0,0},{-1,0},{1,0},{1,-a},1,{a1,a2,a3,a4}]-2 cE4[{0,0},{-1,0},{1,1},{1,1+a},1,{a1,a2,a3,a4}]-2 cE4[{0,0},{-1,0},{1,-a},{1,0},1,{a1,a2,a3,a4}]-3 cE4[{0,0},{-1,0},{1,a},{1,0},1,{a1,a2,a3,a4}]-3 cE4[{0,0},{-1,0},{1,a},{1,1+a},1,{a1,a2,a3,a4}]+cE4[{0,0},{-1,0},{1,1+a},{1,1},1,{a1,a2,a3,a4}]-2 cE4[{0,0},{-1,1},{1,0},{1,-a},1,{a1,a2,a3,a4}]-2 cE4[{0,0},{-1,1},{1,1},{1,1+a},1,{a1,a2,a3,a4}]-3 cE4[{0,0},{-1,1},{1,1-a},{1,1},1,{a1,a2,a3,a4}]-3 cE4[{0,0},{-1,1},{1,1-a},{1,-a},1,{a1,a2,a3,a4}]+cE4[{0,0},{-1,1},{1,-a},{1,0},1,{a1,a2,a3,a4}]-2 cE4[{0,0},{-1,1},{1,1+a},{1,1},1,{a1,a2,a3,a4}]-4 cE4[{0,0},{-1,\[Infinity]},{1,0},{1,1},1,{a1,a2,a3,a4}]-4 cE4[{0,0},{-1,\[Infinity]},{1,0},{1,-a},1,{a1,a2,a3,a4}]-4 cE4[{0,0},{-1,\[Infinity]},{1,1},{1,0},1,{a1,a2,a3,a4}]-4 cE4[{0,0},{-1,\[Infinity]},{1,1},{1,1+a},1,{a1,a2,a3,a4}]-3 cE4[{0,0},{-1,\[Infinity]},{1,1-a},{1,1},1,{a1,a2,a3,a4}]-3 cE4[{0,0},{-1,\[Infinity]},{1,1-a},{1,-a},1,{a1,a2,a3,a4}]+3 cE4[{0,0},{-1,\[Infinity]},{1,-a},{1,0},1,{a1,a2,a3,a4}]-3 cE4[{0,0},{-1,\[Infinity]},{1,a},{1,0},1,{a1,a2,a3,a4}]-3 cE4[{0,0},{-1,\[Infinity]},{1,a},{1,1+a},1,{a1,a2,a3,a4}]+3 cE4[{0,0},{-1,\[Infinity]},{1,1+a},{1,1},1,{a1,a2,a3,a4}]+8 I \[Pi] cE4[{0,0},{0,0},{1,0},{1,-a},1,{a1,a2,a3,a4}]+8 I \[Pi] cE4[{0,0},{0,0},{1,1},{1,1+a},1,{a1,a2,a3,a4}]+4 I \[Pi] cE4[{0,0},{0,0},{1,1-a},{1,1},1,{a1,a2,a3,a4}]+4 I \[Pi] cE4[{0,0},{0,0},{1,1-a},{1,-a},1,{a1,a2,a3,a4}]+4 I \[Pi] cE4[{0,0},{0,0},{1,-a},{1,0},1,{a1,a2,a3,a4}]+8 I \[Pi] cE4[{0,0},{0,0},{1,a},{1,0},1,{a1,a2,a3,a4}]+8 I \[Pi] cE4[{0,0},{0,0},{1,a},{1,1+a},1,{a1,a2,a3,a4}]+8 I \[Pi] cE4[{0,0},{0,0},{1,1},1,{a1,a2,a3,a4}] (G[-1,a]-G[0,a])+8 I \[Pi] cE4[{0,0},{0,0},{1,a},1,{a1,a2,a3,a4}] (G[-1,a]-G[0,a])+cE4[{0,0},{-1,0},{1,1},1,{a1,a2,a3,a4}] (-2 G[-1,a]+2 G[0,a])+cE4[{0,0},{-1,1},{1,1},1,{a1,a2,a3,a4}] (-2 G[-1,a]+2 G[0,a])+cE4[{0,0},{-1,0},{1,a},1,{a1,a2,a3,a4}] (-3 G[-1,a]+3 G[0,a])+cE4[{0,0},{-1,\[Infinity]},{1,a},1,{a1,a2,a3,a4}] (-3 G[-1,a]+3 G[0,a])+cE4[{0,0},{-1,\[Infinity]},{1,1},1,{a1,a2,a3,a4}] (-4 G[-1,a]+4 G[0,a])+2/3 cE4[{0,0},{-1,\[Infinity]},1,{a1,a2,a3,a4}] (\[Pi]^2+6 G[0,-1,a])+cE4[{0,0},1,{a1,a2,a3,a4}] (-(1/6) \[Pi]^2 G[-1,a]+1/6 \[Pi]^2 G[0,a]-G[-1,0,-1,a]+G[0,0,-1,a]-2 Zeta[3]);

Q2minus = -cE4[{-2,0},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]-cE4[{-2,0},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]-cE4[{-2,0},{1,rm},{1,0},1,{a1,a2,a3,a4}]-cE4[{-2,0},{1,rm},{1,1},1,{a1,a2,a3,a4}]-2 cE4[{-2,\[Infinity]},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]-2 cE4[{-2,\[Infinity]},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]-2 cE4[{-2,\[Infinity]},{1,rm},{1,0},1,{a1,a2,a3,a4}]-2 cE4[{-2,\[Infinity]},{1,rm},{1,1},1,{a1,a2,a3,a4}]+cE4[{1,1-rm},{-2,1},{1,0},1,{a1,a2,a3,a4}]+cE4[{1,1-rm},{-2,1},{1,1},1,{a1,a2,a3,a4}]+cE4[{1,1-rm},{1,0},{-2,1},1,{a1,a2,a3,a4}]+cE4[{1,1-rm},{1,1},{-2,1},1,{a1,a2,a3,a4}]+cE4[{1,rm},{-2,1},{1,0},1,{a1,a2,a3,a4}]+cE4[{1,rm},{-2,1},{1,1},1,{a1,a2,a3,a4}]+cE4[{1,rm},{1,0},{-2,1},1,{a1,a2,a3,a4}]+cE4[{1,rm},{1,1},{-2,1},1,{a1,a2,a3,a4}]+2 I \[Pi] cE4[{1,\[Infinity]},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]+2 I \[Pi] cE4[{1,\[Infinity]},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]+2 I \[Pi] cE4[{1,\[Infinity]},{1,rm},{1,0},1,{a1,a2,a3,a4}]+2 I \[Pi] cE4[{1,\[Infinity]},{1,rm},{1,1},1,{a1,a2,a3,a4}]+cE4[{-2,0},{1,1-rm},1,{a1,a2,a3,a4}] Log[a]+cE4[{-2,0},{1,rm},1,{a1,a2,a3,a4}] Log[a]+2 cE4[{-2,\[Infinity]},{1,1-rm},1,{a1,a2,a3,a4}] Log[a]+2 cE4[{-2,\[Infinity]},{1,rm},1,{a1,a2,a3,a4}] Log[a]-cE4[{1,1-rm},{-2,1},1,{a1,a2,a3,a4}] Log[a]-cE4[{1,rm},{-2,1},1,{a1,a2,a3,a4}] Log[a]-2 I \[Pi] cE4[{1,\[Infinity]},{1,1-rm},1,{a1,a2,a3,a4}] Log[a]-2 I \[Pi] cE4[{1,\[Infinity]},{1,rm},1,{a1,a2,a3,a4}] Log[a];
Q2 = -(2/3) \[Pi]^2 cE4[{-2,\[Infinity]},1,{a1,a2,a3,a4}]+2 cE4[{-2,0},{1,0},{1,-a},1,{a1,a2,a3,a4}]+2 cE4[{-2,0},{1,1},{1,1+a},1,{a1,a2,a3,a4}]+2 cE4[{-2,0},{1,-a},{1,0},1,{a1,a2,a3,a4}]+3 cE4[{-2,0},{1,a},{1,0},1,{a1,a2,a3,a4}]+3 cE4[{-2,0},{1,a},{1,1+a},1,{a1,a2,a3,a4}]-cE4[{-2,0},{1,1+a},{1,1},1,{a1,a2,a3,a4}]+4 cE4[{-2,\[Infinity]},{1,0},{1,1},1,{a1,a2,a3,a4}]+4 cE4[{-2,\[Infinity]},{1,0},{1,-a},1,{a1,a2,a3,a4}]+4 cE4[{-2,\[Infinity]},{1,1},{1,0},1,{a1,a2,a3,a4}]+4 cE4[{-2,\[Infinity]},{1,1},{1,1+a},1,{a1,a2,a3,a4}]+3 cE4[{-2,\[Infinity]},{1,1-a},{1,1},1,{a1,a2,a3,a4}]+3 cE4[{-2,\[Infinity]},{1,1-a},{1,-a},1,{a1,a2,a3,a4}]-3 cE4[{-2,\[Infinity]},{1,-a},{1,0},1,{a1,a2,a3,a4}]+3 cE4[{-2,\[Infinity]},{1,a},{1,0},1,{a1,a2,a3,a4}]+3 cE4[{-2,\[Infinity]},{1,a},{1,1+a},1,{a1,a2,a3,a4}]-3 cE4[{-2,\[Infinity]},{1,1+a},{1,1},1,{a1,a2,a3,a4}]-2 cE4[{1,0},{-2,1},{1,-a},1,{a1,a2,a3,a4}]-2 cE4[{1,0},{1,-a},{-2,1},1,{a1,a2,a3,a4}]-3 cE4[{1,1-a},{-2,1},{1,1},1,{a1,a2,a3,a4}]-3 cE4[{1,1-a},{-2,1},{1,-a},1,{a1,a2,a3,a4}]-3 cE4[{1,1-a},{1,1},{-2,1},1,{a1,a2,a3,a4}]-3 cE4[{1,1-a},{1,-a},{-2,1},1,{a1,a2,a3,a4}]+cE4[{1,-a},{-2,1},{1,0},1,{a1,a2,a3,a4}]+cE4[{1,-a},{1,0},{-2,1},1,{a1,a2,a3,a4}]-2 cE4[{1,1+a},{-2,1},{1,1},1,{a1,a2,a3,a4}]-4 I \[Pi] cE4[{1,\[Infinity]},{1,0},{1,-a},1,{a1,a2,a3,a4}]-4 I \[Pi] cE4[{1,\[Infinity]},{1,1},{1,1+a},1,{a1,a2,a3,a4}]-2 I \[Pi] cE4[{1,\[Infinity]},{1,1-a},{1,1},1,{a1,a2,a3,a4}]-2 I \[Pi] cE4[{1,\[Infinity]},{1,1-a},{1,-a},1,{a1,a2,a3,a4}]-2 I \[Pi] cE4[{1,\[Infinity]},{1,-a},{1,0},1,{a1,a2,a3,a4}]-4 I \[Pi] cE4[{1,\[Infinity]},{1,a},{1,0},1,{a1,a2,a3,a4}]-4 I \[Pi] cE4[{1,\[Infinity]},{1,a},{1,1+a},1,{a1,a2,a3,a4}]-4 cE4[{-2,\[Infinity]},1,{a1,a2,a3,a4}] G[0,-1,a]+2 cE4[{-2,0},{1,1},1,{a1,a2,a3,a4}] Log[1+1/a]+3 cE4[{-2,0},{1,a},1,{a1,a2,a3,a4}] Log[1+1/a]+4 cE4[{-2,\[Infinity]},{1,1},1,{a1,a2,a3,a4}] Log[1+1/a]+3 cE4[{-2,\[Infinity]},{1,a},1,{a1,a2,a3,a4}] Log[1+1/a]-4 I \[Pi] cE4[{1,\[Infinity]},{1,1},1,{a1,a2,a3,a4}] Log[1+1/a]-4 I \[Pi] cE4[{1,\[Infinity]},{1,a},1,{a1,a2,a3,a4}] Log[1+1/a];
Q2mpl = -6 I \[Pi] G[-1,0,0,a]-24 I \[Pi] G[0,0,1,rm]-24 I \[Pi] G[1,1,0,rm]+I \[Pi]^3 (15 Log[a]-3 Log[1+a]-4 Log[(1-rm) rm^2])+\[Pi]^2 (12 Log[(1-rm) rm] Log[rm (1+rm)]-12 Log[a] (Log[(-1+rm)/rm]+Log[rm (1+rm)]))+I \[Pi] (Log[a]^3-6 Log[a] Log[(-1+rm)/rm]^2+4 (Log[1-rm]^3+Log[rm]^3+6 Zeta[3]));


(* ::Text:: *)
(*In the expression for N3tilde, cE4reg[{-1,1},1,{a1,a2,a3,a4}] stands for cE4[{-1,1},1,{a1,a2,a3,a4}] minus its divergent part at 1:*)
(*cE4[{-1,1},1,{a1,a2,a3,a4}] = cE4reg[{-1,1},1,{a1,a2,a3,a4}]+cE4[{1,1},1,{a1,a2,a3,a4}] *)


N1tilde = 2 Q1minus + Q1;
N2tilde = 18 Q2minus + 9 Q2 + Q2mpl;
N3tilde = (29 \[Pi]^4)/10-36 cE4[{-1,0},{-1,0},{1,0},{1,-a},1,{a1,a2,a3,a4}]-36 cE4[{-1,0},{-1,0},{1,1},{1,1+a},1,{a1,a2,a3,a4}]-36 cE4[{-1,0},{-1,0},{1,-a},{1,0},1,{a1,a2,a3,a4}]-54 cE4[{-1,0},{-1,0},{1,a},{1,0},1,{a1,a2,a3,a4}]-54 cE4[{-1,0},{-1,0},{1,a},{1,1+a},1,{a1,a2,a3,a4}]+18 cE4[{-1,0},{-1,0},{1,1+a},{1,1},1,{a1,a2,a3,a4}]+36 cE4[{-1,0},{-1,0},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]+36 cE4[{-1,0},{-1,0},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]+36 cE4[{-1,0},{-1,0},{1,rm},{1,0},1,{a1,a2,a3,a4}]+36 cE4[{-1,0},{-1,0},{1,rm},{1,1},1,{a1,a2,a3,a4}]-72 cE4[{-1,0},{-1,1},{1,0},{1,-a},1,{a1,a2,a3,a4}]-72 cE4[{-1,0},{-1,1},{1,1},{1,1+a},1,{a1,a2,a3,a4}]-54 cE4[{-1,0},{-1,1},{1,1-a},{1,1},1,{a1,a2,a3,a4}]-54 cE4[{-1,0},{-1,1},{1,1-a},{1,-a},1,{a1,a2,a3,a4}]-18 cE4[{-1,0},{-1,1},{1,-a},{1,0},1,{a1,a2,a3,a4}]-54 cE4[{-1,0},{-1,1},{1,a},{1,0},1,{a1,a2,a3,a4}]-54 cE4[{-1,0},{-1,1},{1,a},{1,1+a},1,{a1,a2,a3,a4}]-18 cE4[{-1,0},{-1,1},{1,1+a},{1,1},1,{a1,a2,a3,a4}]+72 cE4[{-1,0},{-1,1},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]+72 cE4[{-1,0},{-1,1},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]+72 cE4[{-1,0},{-1,1},{1,rm},{1,0},1,{a1,a2,a3,a4}]+72 cE4[{-1,0},{-1,1},{1,rm},{1,1},1,{a1,a2,a3,a4}]-72 cE4[{-1,0},{-1,\[Infinity]},{1,0},{1,1},1,{a1,a2,a3,a4}]-72 cE4[{-1,0},{-1,\[Infinity]},{1,0},{1,-a},1,{a1,a2,a3,a4}]-72 cE4[{-1,0},{-1,\[Infinity]},{1,1},{1,0},1,{a1,a2,a3,a4}]-72 cE4[{-1,0},{-1,\[Infinity]},{1,1},{1,1+a},1,{a1,a2,a3,a4}]-54 cE4[{-1,0},{-1,\[Infinity]},{1,1-a},{1,1},1,{a1,a2,a3,a4}]-54 cE4[{-1,0},{-1,\[Infinity]},{1,1-a},{1,-a},1,{a1,a2,a3,a4}]+54 cE4[{-1,0},{-1,\[Infinity]},{1,-a},{1,0},1,{a1,a2,a3,a4}]-54 cE4[{-1,0},{-1,\[Infinity]},{1,a},{1,0},1,{a1,a2,a3,a4}]-54 cE4[{-1,0},{-1,\[Infinity]},{1,a},{1,1+a},1,{a1,a2,a3,a4}]+54 cE4[{-1,0},{-1,\[Infinity]},{1,1+a},{1,1},1,{a1,a2,a3,a4}]+72 cE4[{-1,0},{-1,\[Infinity]},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]+72 cE4[{-1,0},{-1,\[Infinity]},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]+72 cE4[{-1,0},{-1,\[Infinity]},{1,rm},{1,0},1,{a1,a2,a3,a4}]+72 cE4[{-1,0},{-1,\[Infinity]},{1,rm},{1,1},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{-1,0},{0,0},{1,0},{1,-a},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{-1,0},{0,0},{1,1},{1,1+a},1,{a1,a2,a3,a4}]+72 I \[Pi] cE4[{-1,0},{0,0},{1,1-a},{1,1},1,{a1,a2,a3,a4}]+72 I \[Pi] cE4[{-1,0},{0,0},{1,1-a},{1,-a},1,{a1,a2,a3,a4}]+72 I \[Pi] cE4[{-1,0},{0,0},{1,-a},{1,0},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{-1,0},{0,0},{1,a},{1,0},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{-1,0},{0,0},{1,a},{1,1+a},1,{a1,a2,a3,a4}]-144 I \[Pi] cE4[{-1,0},{0,0},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]-144 I \[Pi] cE4[{-1,0},{0,0},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]-144 I \[Pi] cE4[{-1,0},{0,0},{1,rm},{1,0},1,{a1,a2,a3,a4}]-144 I \[Pi] cE4[{-1,0},{0,0},{1,rm},{1,1},1,{a1,a2,a3,a4}]-36 cE4[{-1,0},{1,0},{-1,1},{1,-a},1,{a1,a2,a3,a4}]-36 cE4[{-1,0},{1,0},{1,-a},{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{-1,0},{1,1},{-1,1},{1,1+a},1,{a1,a2,a3,a4}]-36 cE4[{-1,0},{1,1},{1,1+a},{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{-1,0},{1,-a},{-1,1},{1,0},1,{a1,a2,a3,a4}]-36 cE4[{-1,0},{1,-a},{1,0},{-1,1},1,{a1,a2,a3,a4}]-54 cE4[{-1,0},{1,a},{-1,1},{1,0},1,{a1,a2,a3,a4}]-54 cE4[{-1,0},{1,a},{-1,1},{1,1+a},1,{a1,a2,a3,a4}]-54 cE4[{-1,0},{1,a},{1,0},{-1,1},1,{a1,a2,a3,a4}]-54 cE4[{-1,0},{1,a},{1,1+a},{-1,1},1,{a1,a2,a3,a4}]+18 cE4[{-1,0},{1,1+a},{-1,1},{1,1},1,{a1,a2,a3,a4}]+18 cE4[{-1,0},{1,1+a},{1,1},{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{-1,0},{1,1-rm},{-1,1},{1,0},1,{a1,a2,a3,a4}]+36 cE4[{-1,0},{1,1-rm},{-1,1},{1,1},1,{a1,a2,a3,a4}]+36 cE4[{-1,0},{1,1-rm},{1,0},{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{-1,0},{1,1-rm},{1,1},{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{-1,0},{1,rm},{-1,1},{1,0},1,{a1,a2,a3,a4}]+36 cE4[{-1,0},{1,rm},{-1,1},{1,1},1,{a1,a2,a3,a4}]+36 cE4[{-1,0},{1,rm},{1,0},{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{-1,0},{1,rm},{1,1},{-1,1},1,{a1,a2,a3,a4}]-72 cE4[{-1,\[Infinity]},{-1,1},{1,0},{1,1},1,{a1,a2,a3,a4}]-72 cE4[{-1,\[Infinity]},{-1,1},{1,0},{1,-a},1,{a1,a2,a3,a4}]-72 cE4[{-1,\[Infinity]},{-1,1},{1,1},{1,0},1,{a1,a2,a3,a4}]-72 cE4[{-1,\[Infinity]},{-1,1},{1,1},{1,1+a},1,{a1,a2,a3,a4}]-54 cE4[{-1,\[Infinity]},{-1,1},{1,1-a},{1,1},1,{a1,a2,a3,a4}]-54 cE4[{-1,\[Infinity]},{-1,1},{1,1-a},{1,-a},1,{a1,a2,a3,a4}]+54 cE4[{-1,\[Infinity]},{-1,1},{1,-a},{1,0},1,{a1,a2,a3,a4}]-54 cE4[{-1,\[Infinity]},{-1,1},{1,a},{1,0},1,{a1,a2,a3,a4}]-54 cE4[{-1,\[Infinity]},{-1,1},{1,a},{1,1+a},1,{a1,a2,a3,a4}]+54 cE4[{-1,\[Infinity]},{-1,1},{1,1+a},{1,1},1,{a1,a2,a3,a4}]+72 cE4[{-1,\[Infinity]},{-1,1},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]+72 cE4[{-1,\[Infinity]},{-1,1},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]+72 cE4[{-1,\[Infinity]},{-1,1},{1,rm},{1,0},1,{a1,a2,a3,a4}]+72 cE4[{-1,\[Infinity]},{-1,1},{1,rm},{1,1},1,{a1,a2,a3,a4}]-72 cE4[{-1,\[Infinity]},{1,0},{-1,1},{1,1},1,{a1,a2,a3,a4}]-72 cE4[{-1,\[Infinity]},{1,0},{-1,1},{1,-a},1,{a1,a2,a3,a4}]-72 cE4[{-1,\[Infinity]},{1,0},{1,1},{-1,1},1,{a1,a2,a3,a4}]-72 cE4[{-1,\[Infinity]},{1,0},{1,-a},{-1,1},1,{a1,a2,a3,a4}]-72 cE4[{-1,\[Infinity]},{1,1},{-1,1},{1,0},1,{a1,a2,a3,a4}]-72 cE4[{-1,\[Infinity]},{1,1},{-1,1},{1,1+a},1,{a1,a2,a3,a4}]-72 cE4[{-1,\[Infinity]},{1,1},{1,0},{-1,1},1,{a1,a2,a3,a4}]-72 cE4[{-1,\[Infinity]},{1,1},{1,1+a},{-1,1},1,{a1,a2,a3,a4}]-54 cE4[{-1,\[Infinity]},{1,1-a},{-1,1},{1,1},1,{a1,a2,a3,a4}]-54 cE4[{-1,\[Infinity]},{1,1-a},{-1,1},{1,-a},1,{a1,a2,a3,a4}]-54 cE4[{-1,\[Infinity]},{1,1-a},{1,1},{-1,1},1,{a1,a2,a3,a4}]-54 cE4[{-1,\[Infinity]},{1,1-a},{1,-a},{-1,1},1,{a1,a2,a3,a4}]+54 cE4[{-1,\[Infinity]},{1,-a},{-1,1},{1,0},1,{a1,a2,a3,a4}]+54 cE4[{-1,\[Infinity]},{1,-a},{1,0},{-1,1},1,{a1,a2,a3,a4}]-54 cE4[{-1,\[Infinity]},{1,a},{-1,1},{1,0},1,{a1,a2,a3,a4}]-54 cE4[{-1,\[Infinity]},{1,a},{-1,1},{1,1+a},1,{a1,a2,a3,a4}]-54 cE4[{-1,\[Infinity]},{1,a},{1,0},{-1,1},1,{a1,a2,a3,a4}]-54 cE4[{-1,\[Infinity]},{1,a},{1,1+a},{-1,1},1,{a1,a2,a3,a4}]+54 cE4[{-1,\[Infinity]},{1,1+a},{-1,1},{1,1},1,{a1,a2,a3,a4}]+54 cE4[{-1,\[Infinity]},{1,1+a},{1,1},{-1,1},1,{a1,a2,a3,a4}]+72 cE4[{-1,\[Infinity]},{1,1-rm},{-1,1},{1,0},1,{a1,a2,a3,a4}]+72 cE4[{-1,\[Infinity]},{1,1-rm},{-1,1},{1,1},1,{a1,a2,a3,a4}]+72 cE4[{-1,\[Infinity]},{1,1-rm},{1,0},{-1,1},1,{a1,a2,a3,a4}]+72 cE4[{-1,\[Infinity]},{1,1-rm},{1,1},{-1,1},1,{a1,a2,a3,a4}]+72 cE4[{-1,\[Infinity]},{1,rm},{-1,1},{1,0},1,{a1,a2,a3,a4}]+72 cE4[{-1,\[Infinity]},{1,rm},{-1,1},{1,1},1,{a1,a2,a3,a4}]+72 cE4[{-1,\[Infinity]},{1,rm},{1,0},{-1,1},1,{a1,a2,a3,a4}]+72 cE4[{-1,\[Infinity]},{1,rm},{1,1},{-1,1},1,{a1,a2,a3,a4}]+48 I \[Pi] cE4[{0,0},{-1,0},{1,0},{1,-a},1,{a1,a2,a3,a4}]+48 I \[Pi] cE4[{0,0},{-1,0},{1,1},{1,1+a},1,{a1,a2,a3,a4}]+48 I \[Pi] cE4[{0,0},{-1,0},{1,-a},{1,0},1,{a1,a2,a3,a4}]+72 I \[Pi] cE4[{0,0},{-1,0},{1,a},{1,0},1,{a1,a2,a3,a4}]+72 I \[Pi] cE4[{0,0},{-1,0},{1,a},{1,1+a},1,{a1,a2,a3,a4}]-24 I \[Pi] cE4[{0,0},{-1,0},{1,1+a},{1,1},1,{a1,a2,a3,a4}]-48 I \[Pi] cE4[{0,0},{-1,0},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]-48 I \[Pi] cE4[{0,0},{-1,0},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]-48 I \[Pi] cE4[{0,0},{-1,0},{1,rm},{1,0},1,{a1,a2,a3,a4}]-48 I \[Pi] cE4[{0,0},{-1,0},{1,rm},{1,1},1,{a1,a2,a3,a4}]+192 I \[Pi] cE4[{0,0},{-1,1},{1,0},{1,-a},1,{a1,a2,a3,a4}]+192 I \[Pi] cE4[{0,0},{-1,1},{1,1},{1,1+a},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{0,0},{-1,1},{1,1-a},{1,1},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{0,0},{-1,1},{1,1-a},{1,-a},1,{a1,a2,a3,a4}]+48 I \[Pi] cE4[{0,0},{-1,1},{1,-a},{1,0},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{0,0},{-1,1},{1,a},{1,0},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{0,0},{-1,1},{1,a},{1,1+a},1,{a1,a2,a3,a4}]+48 I \[Pi] cE4[{0,0},{-1,1},{1,1+a},{1,1},1,{a1,a2,a3,a4}]-192 I \[Pi] cE4[{0,0},{-1,1},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]-192 I \[Pi] cE4[{0,0},{-1,1},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]-192 I \[Pi] cE4[{0,0},{-1,1},{1,rm},{1,0},1,{a1,a2,a3,a4}]-192 I \[Pi] cE4[{0,0},{-1,1},{1,rm},{1,1},1,{a1,a2,a3,a4}]+96 I \[Pi] cE4[{0,0},{-1,\[Infinity]},{1,0},{1,1},1,{a1,a2,a3,a4}]+96 I \[Pi] cE4[{0,0},{-1,\[Infinity]},{1,0},{1,-a},1,{a1,a2,a3,a4}]+96 I \[Pi] cE4[{0,0},{-1,\[Infinity]},{1,1},{1,0},1,{a1,a2,a3,a4}]+96 I \[Pi] cE4[{0,0},{-1,\[Infinity]},{1,1},{1,1+a},1,{a1,a2,a3,a4}]+72 I \[Pi] cE4[{0,0},{-1,\[Infinity]},{1,1-a},{1,1},1,{a1,a2,a3,a4}]+72 I \[Pi] cE4[{0,0},{-1,\[Infinity]},{1,1-a},{1,-a},1,{a1,a2,a3,a4}]-72 I \[Pi] cE4[{0,0},{-1,\[Infinity]},{1,-a},{1,0},1,{a1,a2,a3,a4}]+72 I \[Pi] cE4[{0,0},{-1,\[Infinity]},{1,a},{1,0},1,{a1,a2,a3,a4}]+72 I \[Pi] cE4[{0,0},{-1,\[Infinity]},{1,a},{1,1+a},1,{a1,a2,a3,a4}]-72 I \[Pi] cE4[{0,0},{-1,\[Infinity]},{1,1+a},{1,1},1,{a1,a2,a3,a4}]-96 I \[Pi] cE4[{0,0},{-1,\[Infinity]},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]-96 I \[Pi] cE4[{0,0},{-1,\[Infinity]},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]-96 I \[Pi] cE4[{0,0},{-1,\[Infinity]},{1,rm},{1,0},1,{a1,a2,a3,a4}]-96 I \[Pi] cE4[{0,0},{-1,\[Infinity]},{1,rm},{1,1},1,{a1,a2,a3,a4}]+192 \[Pi]^2 cE4[{0,0},{0,0},{1,0},{1,-a},1,{a1,a2,a3,a4}]+192 \[Pi]^2 cE4[{0,0},{0,0},{1,1},{1,1+a},1,{a1,a2,a3,a4}]+96 \[Pi]^2 cE4[{0,0},{0,0},{1,1-a},{1,1},1,{a1,a2,a3,a4}]+96 \[Pi]^2 cE4[{0,0},{0,0},{1,1-a},{1,-a},1,{a1,a2,a3,a4}]+96 \[Pi]^2 cE4[{0,0},{0,0},{1,-a},{1,0},1,{a1,a2,a3,a4}]+192 \[Pi]^2 cE4[{0,0},{0,0},{1,a},{1,0},1,{a1,a2,a3,a4}]+192 \[Pi]^2 cE4[{0,0},{0,0},{1,a},{1,1+a},1,{a1,a2,a3,a4}]-192 \[Pi]^2 cE4[{0,0},{0,0},{1,1-rm},{1,0},1,{a1,a2,a3,a4}]-192 \[Pi]^2 cE4[{0,0},{0,0},{1,1-rm},{1,1},1,{a1,a2,a3,a4}]-192 \[Pi]^2 cE4[{0,0},{0,0},{1,rm},{1,0},1,{a1,a2,a3,a4}]-192 \[Pi]^2 cE4[{0,0},{0,0},{1,rm},{1,1},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{0,0},{1,0},{-1,1},{1,-a},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{0,0},{1,0},{1,-a},{-1,1},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{0,0},{1,1},{-1,1},{1,1+a},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{0,0},{1,1},{1,1+a},{-1,1},1,{a1,a2,a3,a4}]+72 I \[Pi] cE4[{0,0},{1,1-a},{-1,1},{1,1},1,{a1,a2,a3,a4}]+72 I \[Pi] cE4[{0,0},{1,1-a},{-1,1},{1,-a},1,{a1,a2,a3,a4}]+72 I \[Pi] cE4[{0,0},{1,1-a},{1,1},{-1,1},1,{a1,a2,a3,a4}]+72 I \[Pi] cE4[{0,0},{1,1-a},{1,-a},{-1,1},1,{a1,a2,a3,a4}]+72 I \[Pi] cE4[{0,0},{1,-a},{-1,1},{1,0},1,{a1,a2,a3,a4}]+72 I \[Pi] cE4[{0,0},{1,-a},{1,0},{-1,1},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{0,0},{1,a},{-1,1},{1,0},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{0,0},{1,a},{-1,1},{1,1+a},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{0,0},{1,a},{1,0},{-1,1},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{0,0},{1,a},{1,1+a},{-1,1},1,{a1,a2,a3,a4}]-144 I \[Pi] cE4[{0,0},{1,1-rm},{-1,1},{1,0},1,{a1,a2,a3,a4}]-144 I \[Pi] cE4[{0,0},{1,1-rm},{-1,1},{1,1},1,{a1,a2,a3,a4}]-144 I \[Pi] cE4[{0,0},{1,1-rm},{1,0},{-1,1},1,{a1,a2,a3,a4}]-144 I \[Pi] cE4[{0,0},{1,1-rm},{1,1},{-1,1},1,{a1,a2,a3,a4}]-144 I \[Pi] cE4[{0,0},{1,rm},{-1,1},{1,0},1,{a1,a2,a3,a4}]-144 I \[Pi] cE4[{0,0},{1,rm},{-1,1},{1,1},1,{a1,a2,a3,a4}]-144 I \[Pi] cE4[{0,0},{1,rm},{1,0},{-1,1},1,{a1,a2,a3,a4}]-144 I \[Pi] cE4[{0,0},{1,rm},{1,1},{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{1,0},{-1,1},{-1,1},{1,-a},1,{a1,a2,a3,a4}]+36 cE4[{1,0},{-1,1},{1,-a},{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{1,0},{1,-a},{-1,1},{-1,1},1,{a1,a2,a3,a4}]+54 cE4[{1,1-a},{-1,1},{-1,1},{1,1},1,{a1,a2,a3,a4}]+54 cE4[{1,1-a},{-1,1},{-1,1},{1,-a},1,{a1,a2,a3,a4}]+54 cE4[{1,1-a},{-1,1},{1,1},{-1,1},1,{a1,a2,a3,a4}]+54 cE4[{1,1-a},{-1,1},{1,-a},{-1,1},1,{a1,a2,a3,a4}]+54 cE4[{1,1-a},{1,1},{-1,1},{-1,1},1,{a1,a2,a3,a4}]+54 cE4[{1,1-a},{1,-a},{-1,1},{-1,1},1,{a1,a2,a3,a4}]-18 cE4[{1,-a},{-1,1},{-1,1},{1,0},1,{a1,a2,a3,a4}]-18 cE4[{1,-a},{-1,1},{1,0},{-1,1},1,{a1,a2,a3,a4}]-18 cE4[{1,-a},{1,0},{-1,1},{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{1,1+a},{-1,1},{-1,1},{1,1},1,{a1,a2,a3,a4}]+36 cE4[{1,1+a},{-1,1},{1,1},{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{1,1-rm},{-1,1},{-1,1},{1,0},1,{a1,a2,a3,a4}]-36 cE4[{1,1-rm},{-1,1},{-1,1},{1,1},1,{a1,a2,a3,a4}]-36 cE4[{1,1-rm},{-1,1},{1,0},{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{1,1-rm},{-1,1},{1,1},{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{1,1-rm},{1,0},{-1,1},{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{1,1-rm},{1,1},{-1,1},{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{1,rm},{-1,1},{-1,1},{1,0},1,{a1,a2,a3,a4}]-36 cE4[{1,rm},{-1,1},{-1,1},{1,1},1,{a1,a2,a3,a4}]-36 cE4[{1,rm},{-1,1},{1,0},{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{1,rm},{-1,1},{1,1},{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{1,rm},{1,0},{-1,1},{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{1,rm},{1,1},{-1,1},{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{-1,0},{1,0},{1,-a},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{-1,0},{1,1},{1,1+a},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{-1,0},{1,-a},{1,0},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+54 cE4[{-1,0},{1,a},{1,0},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+54 cE4[{-1,0},{1,a},{1,1+a},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-18 cE4[{-1,0},{1,1+a},{1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{-1,0},{1,1-rm},{1,0},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{-1,0},{1,1-rm},{1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{-1,0},{1,rm},{1,0},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{-1,0},{1,rm},{1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+72 cE4[{-1,\[Infinity]},{1,0},{1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+72 cE4[{-1,\[Infinity]},{1,0},{1,-a},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+72 cE4[{-1,\[Infinity]},{1,1},{1,0},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+72 cE4[{-1,\[Infinity]},{1,1},{1,1+a},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+54 cE4[{-1,\[Infinity]},{1,1-a},{1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+54 cE4[{-1,\[Infinity]},{1,1-a},{1,-a},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-54 cE4[{-1,\[Infinity]},{1,-a},{1,0},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+54 cE4[{-1,\[Infinity]},{1,a},{1,0},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+54 cE4[{-1,\[Infinity]},{1,a},{1,1+a},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-54 cE4[{-1,\[Infinity]},{1,1+a},{1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-72 cE4[{-1,\[Infinity]},{1,1-rm},{1,0},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-72 cE4[{-1,\[Infinity]},{1,1-rm},{1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-72 cE4[{-1,\[Infinity]},{1,rm},{1,0},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-72 cE4[{-1,\[Infinity]},{1,rm},{1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-144 I \[Pi] cE4[{0,0},{1,0},{1,-a},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-144 I \[Pi] cE4[{0,0},{1,1},{1,1+a},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-72 I \[Pi] cE4[{0,0},{1,1-a},{1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-72 I \[Pi] cE4[{0,0},{1,1-a},{1,-a},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-72 I \[Pi] cE4[{0,0},{1,-a},{1,0},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-144 I \[Pi] cE4[{0,0},{1,a},{1,0},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-144 I \[Pi] cE4[{0,0},{1,a},{1,1+a},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{0,0},{1,1-rm},{1,0},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{0,0},{1,1-rm},{1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{0,0},{1,rm},{1,0},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+144 I \[Pi] cE4[{0,0},{1,rm},{1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{1,0},{-1,1},{1,-a},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{1,0},{1,-a},{-1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-54 cE4[{1,1-a},{-1,1},{1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-54 cE4[{1,1-a},{-1,1},{1,-a},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-54 cE4[{1,1-a},{1,1},{-1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-54 cE4[{1,1-a},{1,-a},{-1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+18 cE4[{1,-a},{-1,1},{1,0},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+18 cE4[{1,-a},{1,0},{-1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{1,1+a},{-1,1},{1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{1,1-rm},{-1,1},{1,0},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{1,1-rm},{-1,1},{1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{1,1-rm},{1,0},{-1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{1,1-rm},{1,1},{-1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{1,rm},{-1,1},{1,0},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{1,rm},{-1,1},{1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{1,rm},{1,0},{-1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]+36 cE4[{1,rm},{1,1},{-1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}]-36 cE4[{-1,0},{-1,0},{1,1-rm},1,{a1,a2,a3,a4}] G[0,a]-36 cE4[{-1,0},{-1,0},{1,rm},1,{a1,a2,a3,a4}] G[0,a]-72 cE4[{-1,0},{-1,1},{1,1-rm},1,{a1,a2,a3,a4}] G[0,a]-72 cE4[{-1,0},{-1,1},{1,rm},1,{a1,a2,a3,a4}] G[0,a]-72 cE4[{-1,0},{-1,\[Infinity]},{1,1-rm},1,{a1,a2,a3,a4}] G[0,a]-72 cE4[{-1,0},{-1,\[Infinity]},{1,rm},1,{a1,a2,a3,a4}] G[0,a]+144 I \[Pi] cE4[{-1,0},{0,0},{1,1-rm},1,{a1,a2,a3,a4}] G[0,a]+144 I \[Pi] cE4[{-1,0},{0,0},{1,rm},1,{a1,a2,a3,a4}] G[0,a]-36 cE4[{-1,0},{1,1-rm},{-1,1},1,{a1,a2,a3,a4}] G[0,a]-36 cE4[{-1,0},{1,rm},{-1,1},1,{a1,a2,a3,a4}] G[0,a]-72 cE4[{-1,\[Infinity]},{-1,1},{1,1-rm},1,{a1,a2,a3,a4}] G[0,a]-72 cE4[{-1,\[Infinity]},{-1,1},{1,rm},1,{a1,a2,a3,a4}] G[0,a]-72 cE4[{-1,\[Infinity]},{1,1-rm},{-1,1},1,{a1,a2,a3,a4}] G[0,a]-72 cE4[{-1,\[Infinity]},{1,rm},{-1,1},1,{a1,a2,a3,a4}] G[0,a]+48 I \[Pi] cE4[{0,0},{-1,0},{1,1-rm},1,{a1,a2,a3,a4}] G[0,a]+48 I \[Pi] cE4[{0,0},{-1,0},{1,rm},1,{a1,a2,a3,a4}] G[0,a]+192 I \[Pi] cE4[{0,0},{-1,1},{1,1-rm},1,{a1,a2,a3,a4}] G[0,a]+192 I \[Pi] cE4[{0,0},{-1,1},{1,rm},1,{a1,a2,a3,a4}] G[0,a]+96 I \[Pi] cE4[{0,0},{-1,\[Infinity]},{1,1-rm},1,{a1,a2,a3,a4}] G[0,a]+96 I \[Pi] cE4[{0,0},{-1,\[Infinity]},{1,rm},1,{a1,a2,a3,a4}] G[0,a]+192 \[Pi]^2 cE4[{0,0},{0,0},{1,1-rm},1,{a1,a2,a3,a4}] G[0,a]+192 \[Pi]^2 cE4[{0,0},{0,0},{1,rm},1,{a1,a2,a3,a4}] G[0,a]+144 I \[Pi] cE4[{0,0},{1,1-rm},{-1,1},1,{a1,a2,a3,a4}] G[0,a]+144 I \[Pi] cE4[{0,0},{1,rm},{-1,1},1,{a1,a2,a3,a4}] G[0,a]+36 cE4[{1,1-rm},{-1,1},{-1,1},1,{a1,a2,a3,a4}] G[0,a]+36 cE4[{1,rm},{-1,1},{-1,1},1,{a1,a2,a3,a4}] G[0,a]+36 cE4[{-1,0},{1,1-rm},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[0,a]+36 cE4[{-1,0},{1,rm},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[0,a]+72 cE4[{-1,\[Infinity]},{1,1-rm},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[0,a]+72 cE4[{-1,\[Infinity]},{1,rm},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[0,a]-144 I \[Pi] cE4[{0,0},{1,1-rm},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[0,a]-144 I \[Pi] cE4[{0,0},{1,rm},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[0,a]-36 cE4[{1,1-rm},{-1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[0,a]-36 cE4[{1,rm},{-1,1},1,{a1,a2,a3,a4}] cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[0,a]-18 \[Pi]^2 G[0,a]^2+cE4[{-1,0},{-1,0},{1,1},1,{a1,a2,a3,a4}] (-36 G[-1,a]+36 G[0,a])+cE4[{-1,0},{1,1},{-1,1},1,{a1,a2,a3,a4}] (-36 G[-1,a]+36 G[0,a])+cE4[{-1,0},{-1,0},{1,a},1,{a1,a2,a3,a4}] (-54 G[-1,a]+54 G[0,a])+cE4[{-1,0},{-1,1},{1,a},1,{a1,a2,a3,a4}] (-54 G[-1,a]+54 G[0,a])+cE4[{-1,0},{-1,\[Infinity]},{1,a},1,{a1,a2,a3,a4}] (-54 G[-1,a]+54 G[0,a])+cE4[{-1,0},{1,a},{-1,1},1,{a1,a2,a3,a4}] (-54 G[-1,a]+54 G[0,a])+cE4[{-1,\[Infinity]},{-1,1},{1,a},1,{a1,a2,a3,a4}] (-54 G[-1,a]+54 G[0,a])+cE4[{-1,\[Infinity]},{1,a},{-1,1},1,{a1,a2,a3,a4}] (-54 G[-1,a]+54 G[0,a])+cE4[{-1,0},{-1,1},{1,1},1,{a1,a2,a3,a4}] (-72 G[-1,a]+72 G[0,a])+cE4[{-1,0},{-1,\[Infinity]},{1,1},1,{a1,a2,a3,a4}] (-72 G[-1,a]+72 G[0,a])+cE4[{-1,\[Infinity]},{-1,1},{1,1},1,{a1,a2,a3,a4}] (-72 G[-1,a]+72 G[0,a])+cE4[{-1,\[Infinity]},{1,1},{-1,1},1,{a1,a2,a3,a4}] (-72 G[-1,a]+72 G[0,a])+cE4[{0,0},{-1,0},{1,1},1,{a1,a2,a3,a4}] (48 I \[Pi] G[-1,a]-48 I \[Pi] G[0,a])+cE4[{0,0},{-1,0},{1,a},1,{a1,a2,a3,a4}] (72 I \[Pi] G[-1,a]-72 I \[Pi] G[0,a])+cE4[{0,0},{-1,\[Infinity]},{1,a},1,{a1,a2,a3,a4}] (72 I \[Pi] G[-1,a]-72 I \[Pi] G[0,a])+cE4[{0,0},{-1,\[Infinity]},{1,1},1,{a1,a2,a3,a4}] (96 I \[Pi] G[-1,a]-96 I \[Pi] G[0,a])+cE4[{-1,0},{0,0},{1,1},1,{a1,a2,a3,a4}] (144 I \[Pi] G[-1,a]-144 I \[Pi] G[0,a])+cE4[{-1,0},{0,0},{1,a},1,{a1,a2,a3,a4}] (144 I \[Pi] G[-1,a]-144 I \[Pi] G[0,a])+cE4[{0,0},{-1,1},{1,a},1,{a1,a2,a3,a4}] (144 I \[Pi] G[-1,a]-144 I \[Pi] G[0,a])+cE4[{0,0},{1,1},{-1,1},1,{a1,a2,a3,a4}] (144 I \[Pi] G[-1,a]-144 I \[Pi] G[0,a])+cE4[{0,0},{1,a},{-1,1},1,{a1,a2,a3,a4}] (144 I \[Pi] G[-1,a]-144 I \[Pi] G[0,a])+cE4[{0,0},{-1,1},{1,1},1,{a1,a2,a3,a4}] (192 I \[Pi] G[-1,a]-192 I \[Pi] G[0,a])+cE4[{0,0},{0,0},{1,1},1,{a1,a2,a3,a4}] (192 \[Pi]^2 G[-1,a]-192 \[Pi]^2 G[0,a])+cE4[{0,0},{0,0},{1,a},1,{a1,a2,a3,a4}] (192 \[Pi]^2 G[-1,a]-192 \[Pi]^2 G[0,a])+cE4[{-1,\[Infinity]},{1,1},1,{a1,a2,a3,a4}] (72 cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[-1,a]-72 cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[0,a])+cE4[{-1,0},{1,a},1,{a1,a2,a3,a4}] (54 cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[-1,a]-54 cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[0,a])+cE4[{-1,\[Infinity]},{1,a},1,{a1,a2,a3,a4}] (54 cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[-1,a]-54 cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[0,a])+cE4[{-1,0},{1,1},1,{a1,a2,a3,a4}] (36 cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[-1,a]-36 cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[0,a])+cE4[{0,0},{1,1},1,{a1,a2,a3,a4}] (-144 I \[Pi] cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[-1,a]+144 I \[Pi] cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[0,a])+cE4[{0,0},{1,a},1,{a1,a2,a3,a4}] (-144 I \[Pi] cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[-1,a]+144 I \[Pi] cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[0,a])-12 \[Pi]^2 G[-1,-1,a]-6 \[Pi]^2 G[-1,0,a]+cE4[{-1,0},{-1,\[Infinity]},1,{a1,a2,a3,a4}] (12 \[Pi]^2+72 G[0,-1,a])+cE4[{-1,\[Infinity]},{-1,1},1,{a1,a2,a3,a4}] (12 \[Pi]^2+72 G[0,-1,a])+cE4[{0,0},{-1,\[Infinity]},1,{a1,a2,a3,a4}] (-16 I \[Pi]^3-96 I \[Pi] G[0,-1,a])+cE4[{-1,\[Infinity]},1,{a1,a2,a3,a4}] (-12 \[Pi]^2 cE4reg[{-1,1},1,{a1,a2,a3,a4}]-72 cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[0,-1,a])+30 \[Pi]^2 G[0,0,a]+12 \[Pi]^2 G[0,1,a]+G[0,0,rm] (6 \[Pi]^2+36 G[0,1-rm,a]-36 G[0,rm,a])+G[0,1,rm] (18 \[Pi]^2-36 G[0,1-rm,a]+36 G[0,rm,a])+G[0,rm] (-6 I \[Pi]^3+24 \[Pi]^2 G[rm,a]-72 I \[Pi] G[0,1,a]+36 I \[Pi] G[0,1-rm,a]+36 I \[Pi] G[0,rm,a])+30 \[Pi]^2 G[1,0,rm]+G[0,1-rm,a] (-12 \[Pi]^2+36 G[1,0,rm]-36 G[1,1,rm])+18 \[Pi]^2 G[1,1,rm]+G[0,rm,a] (-36 G[1,0,rm]+36 G[1,1,rm])-24 \[Pi]^2 G[1-rm,0,a]-6 \[Pi]^2 G[1-rm,1,a]-24 \[Pi]^2 G[rm,0,a]-6 \[Pi]^2 G[rm,1,a]+18 cE4reg[{-1,1},1,{a1,a2,a3,a4}] G[-1,0,-1,a]-54 I \[Pi] G[-1,0,0,a]-54 I \[Pi] G[0,-1,0,a]+(-54 I \[Pi]-18 cE4reg[{-1,1},1,{a1,a2,a3,a4}]) G[0,0,-1,a]+162 I \[Pi] G[0,0,0,a]+72 I \[Pi] G[0,0,1,a]+G[-1,a] (3 \[Pi]^2 cE4reg[{-1,1},1,{a1,a2,a3,a4}]+18 \[Pi]^2 G[0,a]+54 I \[Pi] G[0,0,a]-54 G[0,0,0,a]+54 G[0,0,1,a])+72 I \[Pi] G[0,0,1,rm]+36 I \[Pi] G[0,1,0,a]+72 I \[Pi] G[0,1,0,rm]+72 I \[Pi] G[0,1,1,rm]-36 I \[Pi] G[0,1-rm,0,a]-36 I \[Pi] G[0,1-rm,1,a]-36 I \[Pi] G[0,rm,0,a]-36 I \[Pi] G[0,rm,1,a]+72 I \[Pi] G[1,0,0,rm]+72 I \[Pi] G[1,0,1,rm]+G[rm,a] (72 I \[Pi] G[0,0,rm]+36 I \[Pi] G[0,1,rm]+36 I \[Pi] G[1,0,rm]-72 G[0,0,0,rm]+72 G[0,0,1,rm]-36 G[0,1,0,rm]+36 G[0,1,1,rm]-36 G[1,0,0,rm]+36 G[1,0,1,rm])+72 I \[Pi] G[1,1,0,rm]-72 I \[Pi] G[1-rm,0,0,a]-36 I \[Pi] G[1-rm,0,1,a]-36 I \[Pi] G[1-rm,1,0,a]-72 I \[Pi] G[rm,0,0,a]-36 I \[Pi] G[rm,0,1,a]-36 I \[Pi] G[rm,1,0,a]+36 G[-1,-1,0,-1,a]-36 G[-1,-1,0,0,a]+36 G[-1,0,-1,-1,a]-36 G[-1,0,-1,0,a]-72 G[-1,0,0,-1,a]+126 G[-1,0,0,0,a]-54 G[-1,0,0,1,a]+90 G[0,-1,0,0,a]-54 G[0,-1,0,1,a]-36 G[0,0,-1,-1,a]+90 G[0,0,-1,0,a]-54 G[0,0,-1,1,a]+162 G[0,0,0,-1,a]-288 G[0,0,0,0,a]+162 G[0,0,0,1,a]-54 G[0,0,1,-1,a]-90 G[0,0,1,0,a]+72 G[0,0,1,0,rm]+72 G[0,0,1,1,a]-72 G[0,0,1,1,rm]-72 G[0,1,0,-1,a]+36 G[0,1,0,0,a]+36 G[0,1,0,1,a]+72 G[0,1,1,0,rm]-72 G[0,1,1,1,rm]+36 G[0,1-rm,0,0,a]-36 G[0,1-rm,0,1,a]+36 G[0,1-rm,1,0,a]-36 G[0,1-rm,1,1,a]+36 G[0,rm,0,0,a]-36 G[0,rm,0,1,a]+36 G[0,rm,1,0,a]-36 G[0,rm,1,1,a]-72 G[1,0,0,0,rm]+72 G[1,0,0,1,rm]-72 G[1,1,0,0,rm]+72 G[1,1,0,1,rm]+72 G[1-rm,0,0,0,a]-72 G[1-rm,0,0,1,a]+36 G[1-rm,0,1,0,a]-36 G[1-rm,0,1,1,a]+36 G[1-rm,1,0,0,a]-36 G[1-rm,1,0,1,a]+72 G[rm,0,0,0,a]-72 G[rm,0,0,1,a]+36 G[rm,0,1,0,a]-36 G[rm,0,1,1,a]+36 G[rm,1,0,0,a]-36 G[rm,1,0,1,a]+G[1-rm,a] (36 I \[Pi] G[0,1,rm]+36 I \[Pi] G[1,0,rm]+72 I \[Pi] G[1,1,rm]+36 G[0,1,0,rm]-36 G[0,1,1,rm]+36 G[1,0,0,rm]-36 G[1,0,1,rm]+72 G[1,1,0,rm]-72 G[1,1,1,rm]-144 Zeta[3])+cE4[{-1,0},1,{a1,a2,a3,a4}] (-3 \[Pi]^2 G[-1,a]+3 \[Pi]^2 G[0,a]-18 G[-1,0,-1,a]+18 G[0,0,-1,a]-36 Zeta[3])+36 cE4reg[{-1,1},1,{a1,a2,a3,a4}] Zeta[3]+G[0,a] (12 I \[Pi]^3-3 \[Pi]^2 cE4reg[{-1,1},1,{a1,a2,a3,a4}]-54 I \[Pi] G[0,0,a]+72 I \[Pi] G[0,1,a]+G[rm,a] (36 G[0,0,rm]-36 G[0,1,rm])-36 I \[Pi] G[0,1,rm]+G[1,rm] (-12 \[Pi]^2-36 I \[Pi] G[1-rm,a]+36 G[0,1-rm,a]-36 G[0,rm,a])+G[0,rm] (-6 \[Pi]^2-36 I \[Pi] G[rm,a]-36 G[0,1-rm,a]+36 G[0,rm,a])-36 I \[Pi] G[1,0,rm]+G[1-rm,a] (6 \[Pi]^2-36 G[1,0,rm]+36 G[1,1,rm])+36 I \[Pi] G[1-rm,0,a]+36 I \[Pi] G[rm,0,a]+54 G[0,0,0,a]-54 G[0,0,1,a]-36 G[0,1,0,rm]+36 G[0,1,1,rm]-36 G[0,1-rm,0,a]+36 G[0,1-rm,1,a]-36 G[0,rm,0,a]+36 G[0,rm,1,a]+36 G[1,0,0,rm]-36 G[1,0,1,rm]-36 G[1-rm,0,0,a]+36 G[1-rm,0,1,a]-36 G[rm,0,0,a]+36 G[rm,0,1,a]+72 Zeta[3])+G[1,rm] (-6 I \[Pi]^3+6 \[Pi]^2 G[1-rm,a]+6 \[Pi]^2 G[rm,a]-72 I \[Pi] G[0,1,a]+36 I \[Pi] G[0,1-rm,a]+36 I \[Pi] G[0,rm,a]+144 Zeta[3])+cE4[{0,0},1,{a1,a2,a3,a4}] (4 I \[Pi]^3 G[-1,a]-4 I \[Pi]^3 G[0,a]+24 I \[Pi] G[-1,0,-1,a]-24 I \[Pi] G[0,0,-1,a]+48 I \[Pi] Zeta[3]);


(* ::Section:: *)
(*First, second and third master integrals*)


Om1ew = (1/m^4)(a^2 EllipticPeriod[1,{a1,a2,a3,a4}])/c4[a1,a2,a3,a4]//.ReplacementsEW[a];
Om2ew = (1/m^4)(256 a^5 ((-1+8 a+12 a^2) EllipticPeriod[1,{a1,a2,a3,a4}]+3 (-1+4 a+8 a^2+Sqrt[1-4 a-8 a^2-8 a Sqrt[a (1+a)]] Sqrt[1-4 a-8 a^2+8 a Sqrt[a (1+a)]]) EllipticQuasiPeriod[1,{a1,a2,a3,a4}]))/((-1+8 a) (Sqrt[1-4 a-8 a^2-8 a Sqrt[a (1+a)]]-Sqrt[1-4 a-8 a^2+8 a Sqrt[a (1+a)]])^3 (Sqrt[1-4 a-8 a^2-8 a Sqrt[a (1+a)]]+Sqrt[1-4 a-8 a^2+8 a Sqrt[a (1+a)]])^2);
H2ew = (1/m^4)(64 a^5)/(3 (-1+8 a^2+a (4-8 Sqrt[a (1+a)])) (-1+8 a^2+a (4+8 Sqrt[a (1+a)])) (Sqrt[1-4 a-8 a^2-8 a Sqrt[a (1+a)]]-Sqrt[1-4 a-8 a^2+8 a Sqrt[a (1+a)]]) (Sqrt[1-4 a-8 a^2-8 a Sqrt[a (1+a)]]+Sqrt[1-4 a-8 a^2+8 a Sqrt[a (1+a)]])^2 EllipticPeriod[1,{a1,a2,a3,a4}]);

Om3ew = -(1/m^2)((2 (-2+a) a)/(3 (Sqrt[1-4 a-8 a^2-8 a Sqrt[a (1+a)]]-Sqrt[1-4 a-8 a^2+8 a Sqrt[a (1+a)]]))) EllipticPeriod[1,{a1,a2,a3,a4}];
X3ew = (1/m^2)a/72;


{{N1},{N2},{N3}}={{Om1ew,0,0},{Om2ew,H2ew,0},{Om3ew,0,X3ew}}.{{N1tilde},{N2tilde},{N3tilde}};


(* ::Title:: *)
(*Results from Section 5: Kite with three distinct masses*)


BranchPointsKite[aa1_,aa2_,aa3_]:={a1->1/(2 (1+aa3)^3) (1-aa2-aa1 (-I+Sqrt[aa3])^3 (I+Sqrt[aa3])+Sqrt[(aa1^2+(aa2-(I+Sqrt[aa3])^2)^2-2 aa1 (aa2+(I+Sqrt[aa3])^2)) (-I+Sqrt[aa3])^6 (I+Sqrt[aa3])^2]-2 I aa2 Sqrt[aa3]+3 aa3-2 I aa2 aa3^(3/2)+3 aa3^2+aa2 aa3^2+aa3^3),a2->-(1/(2 (1+aa3)^3))(-1+aa2+aa1 (-I+Sqrt[aa3])^3 (I+Sqrt[aa3])+Sqrt[(aa1^2+(aa2-(I+Sqrt[aa3])^2)^2-2 aa1 (aa2+(I+Sqrt[aa3])^2)) (-I+Sqrt[aa3])^6 (I+Sqrt[aa3])^2]+2 I aa2 Sqrt[aa3]-3 aa3+2 I aa2 aa3^(3/2)-3 aa3^2-aa2 aa3^2-aa3^3),a3->1/(2 (1+aa3)^3) (1-aa2-aa1 (-I+Sqrt[aa3]) (I+Sqrt[aa3])^3-I Sqrt[-(aa1^2-2 aa1 (aa2+(-I+Sqrt[aa3])^2)+(1+aa2+2 I Sqrt[aa3]-aa3)^2) (-I+Sqrt[aa3])^2 (I+Sqrt[aa3])^6]+2 I aa2 Sqrt[aa3]+3 aa3+2 I aa2 aa3^(3/2)+3 aa3^2+aa2 aa3^2+aa3^3),a4->1/(2 (1+aa3)^3) (1-aa2-aa1 (-I+Sqrt[aa3]) (I+Sqrt[aa3])^3+I Sqrt[-(aa1^2-2 aa1 (aa2+(-I+Sqrt[aa3])^2)+(1+aa2+2 I Sqrt[aa3]-aa3)^2) (-I+Sqrt[aa3])^2 (I+Sqrt[aa3])^6]+2 I aa2 Sqrt[aa3]+3 aa3+2 I aa2 aa3^(3/2)+3 aa3^2+aa2 aa3^2+aa3^3)}


ReplacementsKite[aa1_,aa2_,aa3_]:= {GStar[a1,a2,a3,a4]->1/2 ((a1 (aa1-aa2)+aa2)/((-aa1+aa2) c4[a1,a2,a3,a4])+(2 I \[Pi])/EllipticPeriod[1,{a1,a2,a3,a4}]-Z4[1,-(aa2/(aa1-aa2)),{a1,a2,a3,a4}]),Z4[1,(-aa2+aa3)/(1+aa1-aa2+aa3),{a1,a2,a3,a4}]->(2 I \[Pi])/EllipticPeriod[1,{a1,a2,a3,a4}]+(aa1+2 aa1^2+aa1^3-4 aa1 aa2-3 aa1^2 aa2+2 aa2^2+3 aa1 aa2^2-aa2^3+aa1 aa3+aa2 aa3+aa2 aa3^2-2 (aa1-aa2) (1+aa3) (1+aa1-aa2+aa3) c4[a1,a2,a3,a4] Z4[1,0,{a1,a2,a3,a4}]+(aa1-aa2) (1+aa3) (1+aa1-aa2+aa3) c4[a1,a2,a3,a4] Z4[1,-(aa2/(aa1-aa2)),{a1,a2,a3,a4}])/((aa1-aa2) (1+aa3) (1+aa1-aa2+aa3) c4[a1,a2,a3,a4]),Z4[1,1,{a1,a2,a3,a4}]->(2 I \[Pi])/EllipticPeriod[1,{a1,a2,a3,a4}]+(aa1-aa2-(1+aa3) c4[a1,a2,a3,a4] Z4[1,0,{a1,a2,a3,a4}])/((1+aa3) c4[a1,a2,a3,a4]), \[Xi]->(aa1 (-aa2+aa3))/(-aa2 aa3+aa1 (aa2 (-1+aa3)+aa3)), \[Lambda]->aa1/(aa1-aa2), \[Rho]->1/(1-aa3), \[Eta]->(aa1 aa3)/(aa1+aa3-aa1 aa3)}


Ktilde = cE4[{-1,0},{-1,0},{1,1},1,{a1,a2,a3,a4}]+cE4[{-1,0},{-1,1},{1,1},1,{a1,a2,a3,a4}]-cE4[{-1,0},{-1,\[Lambda]},{1,1},1,{a1,a2,a3,a4}]+cE4[{-1,0},{-1,\[Infinity]},{1,1},1,{a1,a2,a3,a4}]+cE4[{-1,0},{1,1},{-1,0},1,{a1,a2,a3,a4}]+cE4[{-1,0},{1,1},{-1,1},1,{a1,a2,a3,a4}]-cE4[{-1,0},{1,1},{-1,\[Lambda]},1,{a1,a2,a3,a4}]+cE4[{-1,0},{1,1},{-1,\[Infinity]},1,{a1,a2,a3,a4}]+1/2 cE4[{-1,\[Xi]},{-1,0},{1,1},1,{a1,a2,a3,a4}]+1/2 cE4[{-1,\[Xi]},{-1,1},{1,1},1,{a1,a2,a3,a4}]-1/2 cE4[{-1,\[Xi]},{-1,\[Lambda]},{1,1},1,{a1,a2,a3,a4}]+1/2 cE4[{-1,\[Xi]},{-1,\[Infinity]},{1,1},1,{a1,a2,a3,a4}]+1/2 cE4[{-1,\[Xi]},{1,1},{-1,0},1,{a1,a2,a3,a4}]+1/2 cE4[{-1,\[Xi]},{1,1},{-1,1},1,{a1,a2,a3,a4}]-1/2 cE4[{-1,\[Xi]},{1,1},{-1,\[Lambda]},1,{a1,a2,a3,a4}]+1/2 cE4[{-1,\[Xi]},{1,1},{-1,\[Infinity]},1,{a1,a2,a3,a4}]-1/2 cE4[{-1,\[Infinity]},{-1,0},{1,1},1,{a1,a2,a3,a4}]-1/2 cE4[{-1,\[Infinity]},{-1,1},{1,1},1,{a1,a2,a3,a4}]+1/2 cE4[{-1,\[Infinity]},{-1,\[Lambda]},{1,1},1,{a1,a2,a3,a4}]-1/2 cE4[{-1,\[Infinity]},{-1,\[Infinity]},{1,1},1,{a1,a2,a3,a4}]-1/2 cE4[{-1,\[Infinity]},{1,1},{-1,0},1,{a1,a2,a3,a4}]-1/2 cE4[{-1,\[Infinity]},{1,1},{-1,1},1,{a1,a2,a3,a4}]+1/2 cE4[{-1,\[Infinity]},{1,1},{-1,\[Lambda]},1,{a1,a2,a3,a4}]-1/2 cE4[{-1,\[Infinity]},{1,1},{-1,\[Infinity]},1,{a1,a2,a3,a4}]-2 I \[Pi] cE4[{0,0},{-1,0},{1,1},1,{a1,a2,a3,a4}]-2 I \[Pi] cE4[{0,0},{-1,1},{1,1},1,{a1,a2,a3,a4}]+2 I \[Pi] cE4[{0,0},{-1,\[Lambda]},{1,1},1,{a1,a2,a3,a4}]-2 I \[Pi] cE4[{0,0},{-1,\[Infinity]},{1,1},1,{a1,a2,a3,a4}]-2 I \[Pi] cE4[{0,0},{1,1},{-1,0},1,{a1,a2,a3,a4}]-2 I \[Pi] cE4[{0,0},{1,1},{-1,1},1,{a1,a2,a3,a4}]+2 I \[Pi] cE4[{0,0},{1,1},{-1,\[Lambda]},1,{a1,a2,a3,a4}]-2 I \[Pi] cE4[{0,0},{1,1},{-1,\[Infinity]},1,{a1,a2,a3,a4}]+cE4[{1,0},{-1,1},{-1,0},1,{a1,a2,a3,a4}]+cE4[{1,0},{-1,1},{-1,1},1,{a1,a2,a3,a4}]-cE4[{1,0},{-1,1},{-1,\[Lambda]},1,{a1,a2,a3,a4}]+cE4[{1,0},{-1,1},{-1,\[Infinity]},1,{a1,a2,a3,a4}]-1/2 cE4[{1,0},{-1,\[Xi]},{-1,0},1,{a1,a2,a3,a4}]-1/2 cE4[{1,0},{-1,\[Xi]},{-1,1},1,{a1,a2,a3,a4}]+1/2 cE4[{1,0},{-1,\[Xi]},{-1,\[Lambda]},1,{a1,a2,a3,a4}]-1/2 cE4[{1,0},{-1,\[Xi]},{-1,\[Infinity]},1,{a1,a2,a3,a4}]+1/2 cE4[{1,0},{-1,\[Infinity]},{-1,0},1,{a1,a2,a3,a4}]+1/2 cE4[{1,0},{-1,\[Infinity]},{-1,1},1,{a1,a2,a3,a4}]-1/2 cE4[{1,0},{-1,\[Infinity]},{-1,\[Lambda]},1,{a1,a2,a3,a4}]+1/2 cE4[{1,0},{-1,\[Infinity]},{-1,\[Infinity]},1,{a1,a2,a3,a4}]+1/2 cE4[{1,\[Rho]},{-1,0},{-1,0},1,{a1,a2,a3,a4}]+1/2 cE4[{1,\[Rho]},{-1,0},{-1,1},1,{a1,a2,a3,a4}]-1/2 cE4[{1,\[Rho]},{-1,0},{-1,\[Lambda]},1,{a1,a2,a3,a4}]+1/2 cE4[{1,\[Rho]},{-1,0},{-1,\[Infinity]},1,{a1,a2,a3,a4}]-1/2 cE4[{1,\[Rho]},{-1,1},{-1,0},1,{a1,a2,a3,a4}]-1/2 cE4[{1,\[Rho]},{-1,1},{-1,1},1,{a1,a2,a3,a4}]+1/2 cE4[{1,\[Rho]},{-1,1},{-1,\[Lambda]},1,{a1,a2,a3,a4}]-1/2 cE4[{1,\[Rho]},{-1,1},{-1,\[Infinity]},1,{a1,a2,a3,a4}]+1/2 cE4[{1,\[Rho]},{-1,\[Lambda]},{-1,0},1,{a1,a2,a3,a4}]+1/2 cE4[{1,\[Rho]},{-1,\[Lambda]},{-1,1},1,{a1,a2,a3,a4}]-1/2 cE4[{1,\[Rho]},{-1,\[Lambda]},{-1,\[Lambda]},1,{a1,a2,a3,a4}]+1/2 cE4[{1,\[Rho]},{-1,\[Lambda]},{-1,\[Infinity]},1,{a1,a2,a3,a4}]+1/2 cE4[{1,\[Rho]},{-1,\[Xi]},{-1,0},1,{a1,a2,a3,a4}]+1/2 cE4[{1,\[Rho]},{-1,\[Xi]},{-1,1},1,{a1,a2,a3,a4}]-1/2 cE4[{1,\[Rho]},{-1,\[Xi]},{-1,\[Lambda]},1,{a1,a2,a3,a4}]+1/2 cE4[{1,\[Rho]},{-1,\[Xi]},{-1,\[Infinity]},1,{a1,a2,a3,a4}]-cE4[{1,\[Rho]},{-1,\[Infinity]},{-1,0},1,{a1,a2,a3,a4}]-cE4[{1,\[Rho]},{-1,\[Infinity]},{-1,1},1,{a1,a2,a3,a4}]+cE4[{1,\[Rho]},{-1,\[Infinity]},{-1,\[Lambda]},1,{a1,a2,a3,a4}]-cE4[{1,\[Rho]},{-1,\[Infinity]},{-1,\[Infinity]},1,{a1,a2,a3,a4}]-2 I \[Pi] cE4[{1,\[Rho]},{0,0},{-1,0},1,{a1,a2,a3,a4}]-2 I \[Pi] cE4[{1,\[Rho]},{0,0},{-1,1},1,{a1,a2,a3,a4}]+2 I \[Pi] cE4[{1,\[Rho]},{0,0},{-1,\[Lambda]},1,{a1,a2,a3,a4}]-2 I \[Pi] cE4[{1,\[Rho]},{0,0},{-1,\[Infinity]},1,{a1,a2,a3,a4}]-cE4[{-1,0},{1,1},1,{a1,a2,a3,a4}] Log[aa3/aa2]-1/2 cE4[{-1,\[Xi]},{1,1},1,{a1,a2,a3,a4}] Log[aa3/aa2]+1/2 cE4[{-1,\[Infinity]},{1,1},1,{a1,a2,a3,a4}] Log[aa3/aa2]+2 I \[Pi] cE4[{0,0},{1,1},1,{a1,a2,a3,a4}] Log[aa3/aa2]-cE4[{1,0},{-1,1},1,{a1,a2,a3,a4}] Log[aa3/aa2]+1/2 cE4[{1,0},{-1,\[Xi]},1,{a1,a2,a3,a4}] Log[aa3/aa2]-1/2 cE4[{1,0},{-1,\[Infinity]},1,{a1,a2,a3,a4}] Log[aa3/aa2]-1/2 cE4[{1,\[Rho]},{-1,0},1,{a1,a2,a3,a4}] Log[aa3/aa2]+1/2 cE4[{1,\[Rho]},{-1,1},1,{a1,a2,a3,a4}] Log[aa3/aa2]-1/2 cE4[{1,\[Rho]},{-1,\[Lambda]},1,{a1,a2,a3,a4}] Log[aa3/aa2]-1/2 cE4[{1,\[Rho]},{-1,\[Xi]},1,{a1,a2,a3,a4}] Log[aa3/aa2]+cE4[{1,\[Rho]},{-1,\[Infinity]},1,{a1,a2,a3,a4}] Log[aa3/aa2]+2 I \[Pi] cE4[{1,\[Rho]},{0,0},1,{a1,a2,a3,a4}] Log[aa3/aa2];

Kmpl = 1/4 G[0,aa2]^3-1/4 G[0,aa3]^3+1/6 G[1,aa1]^3+1/6 G[aa3,aa2]^3+G[0,aa2] ((5 \[Pi]^2)/12+1/4 G[0,aa1]^2+1/4 G[0,aa3]^2-1/2 G[0,aa3] G[1,aa1]+1/2 G[1,aa1]^2-G[0,1,aa1]-1/2 G[1,0,aa1])+G[aa3,aa2] (-((5 \[Pi]^2)/12)-1/4 G[0,aa1]^2-3/4 G[0,aa3]^2+1/2 G[1,0,aa1])+G[aa1 aa3,aa2] (-(1/2) G[1,aa1]^2+G[0,1,aa1]+1/2 G[1,0,aa1])+G[\[Eta],aa2] ((5 \[Pi]^2)/12+1/4 G[0,aa1]^2+1/4 G[0,aa3]^2-1/2 G[1,0,aa1]-1/2 G[1,0,aa3])+G[aa1,aa2] (-((5 \[Pi]^2)/12)-1/4 G[0,aa1]^2-1/4 G[0,aa3]^2+1/2 G[1,0,aa3])+G[1,aa3] (-G[aa1,0,aa2]+G[aa1 aa3,aa3,aa2]+G[\[Eta],0,aa2]-G[\[Eta],aa3,aa2])+G[1,aa1] (\[Pi]^2/12+1/2 G[0,aa2]^2-1/2 G[aa3,aa2]^2+1/2 G[aa1 aa3,aa2]^2-1/2 G[\[Eta],aa2]^2+G[1,aa3] (-G[aa1 aa3,aa2]+G[\[Eta],aa2])-G[0,aa1 aa3,aa2]-G[aa3,0,aa2]+G[aa3,\[Eta],aa2]-G[aa1 aa3,0,aa2]+G[aa1 aa3,aa1,aa2]+G[\[Eta],0,aa2]-G[\[Eta],aa1,aa2]+G[\[Eta],aa3,aa2])+G[0,aa3] (-(\[Pi]^2/4)-1/4 G[0,aa1]^2-1/4 G[0,aa2]^2-1/4 G[1,aa1]^2+G[1,aa1] (1/2 G[aa3,aa2]+1/2 G[aa1 aa3,aa2]-1/2 G[\[Eta],aa2])+1/2 G[0,1,aa1]+1/2 G[0,aa1 aa3,aa2]+1/2 G[1,0,aa1]+1/2 G[aa1,0,aa2]-1/2 G[aa1,aa1 aa3,aa2]+G[aa3,0,aa2]-1/2 G[aa3,aa1 aa3,aa2]-1/2 G[\[Eta],0,aa2]+1/2 G[\[Eta],aa1 aa3,aa2])+G[0,aa1] (-(\[Pi]^2/12)-1/2 G[0,aa2]^2+1/2 G[0,aa2] G[0,aa3]+G[1,aa3] G[aa1,aa2]-3/4 G[aa1,aa2]^2+1/2 G[aa3,aa2]^2+G[0,aa3] (-(1/2) G[aa1,aa2]-1/2 G[aa3,aa2]+1/2 G[\[Eta],aa2])-G[1,aa3] G[\[Eta],aa2]+1/2 G[\[Eta],aa2]^2+G[0,aa1,aa2]+1/2 G[0,aa1 aa3,aa2]+G[aa1,0,aa2]-1/2 G[aa1,aa1 aa3,aa2]+G[aa3,0,aa2]-1/2 G[aa3,aa1 aa3,aa2]-G[aa3,\[Eta],aa2]-G[\[Eta],0,aa2]+1/2 G[\[Eta],aa1,aa2]-G[\[Eta],aa3,aa2]+1/2 G[\[Eta],aa1 aa3,aa2])+G[0,0,1,aa1]+G[0,0,1,aa2]-G[0,0,aa3,aa2]+1/2 G[0,1,0,aa1]-1/2 G[0,1,0,aa3]-G[0,1,1,aa1]-G[0,aa1,0,aa2]-1/2 G[0,aa3,0,aa2]-1/2 G[0,aa1 aa3,0,aa2]+G[0,aa1 aa3,aa3,aa2]-G[1,0,1,aa1]-1/2 G[1,1,0,aa1]-3/2 G[aa1,0,0,aa2]+3/2 G[aa1,aa1,0,aa2]+1/2 G[aa1,aa1 aa3,0,aa2]-3/2 G[aa3,0,0,aa2]-1/2 G[aa3,aa3,0,aa2]+1/2 G[aa3,aa1 aa3,0,aa2]+G[aa3,\[Eta],0,aa2]-G[aa3,\[Eta],aa3,aa2]+G[aa1 aa3,0,1,aa2]+G[aa1 aa3,0,aa3,aa2]-G[aa1 aa3,aa1,1,aa2]+1/2 G[aa1 aa3,aa3,0,aa2]-G[aa1 aa3,aa3,1,aa2]-G[aa1 aa3,aa1 aa3,aa3,aa2]+3/2 G[\[Eta],0,0,aa2]-2 G[\[Eta],0,1,aa2]-1/2 G[\[Eta],aa1,0,aa2]+G[\[Eta],aa1,1,aa2]+1/2 G[\[Eta],aa3,0,aa2]+G[\[Eta],aa3,1,aa2]-G[\[Eta],aa3,aa3,aa2]-1/2 G[\[Eta],aa1 aa3,0,aa2]-G[\[Eta],\[Eta],0,aa2]+G[\[Eta],\[Eta],aa3,aa2]-2 Zeta[3];


Kite = (1/p^6)(Ktilde + Kmpl);

